Generalizing the Generalized Likelihood Ratio Method Through a Push-Out Leibniz Integration Approach

We generalize the generalized likelihood ratio (GLR) method through a novel push-out Leibniz integration approach. Extending the conventional push-out likelihood ratio (LR) method, our approach allows the sample space to be parameter-dependent after the change of variables. Specifically, leveraging the Leibniz integral rule enables differentiation of the parameter-dependent sample space, resulting in a surface integral in addition to the usual LR estimator, which may necessitate additional simulation. Furthermore, our approach extends to cases where the change of variables only locally exists. Notably, the derived estimator includes existing GLR estimators as special cases and is applicable to a broader class of discontinuous sample performances. Moreover, the derivation is streamlined and more straightforward, and the requisite regularity conditions are easier to understand and verify.

==> numerical/toy.m <==
clear all
sigma = 1;
mu = 0.8;
T = 2500; 
val = zeros(T,2);
true_d = 2 * mu * exp(-mu^2);
for t=1:T
    x = random('Exponential',mu^(-1));
    y = random('Exponential',mu^(-2));
    h1 = 0;
    h2 = 0;
    if x<mu
        h1 = 1/mu - x - mu;
    end
    if y<1
        h2 = 2/mu - 2*mu*y;
    end
    val(t,1) = h1 + mu;
    val(t,2) = h2;
end
deri1 = mean(val(:,1));
devi1 = std(val(:,1))/sqrt(T);
deri2 = mean(val(:,2));
devi2 = std(val(:,2))/sqrt(T);
